CryptoMiniSat Switches-Optimization for Solving Cryptographic Instances

Performing hundreds of test runs and a source-code analysis, we empirically identified improved parameter configurations for the CryptoMiniSat (CMS) 5 for solving cryptographic CNF instances originating from algebraic known-plaintext attacks on 3 rounds encryption of the Small AES-64 model cipher SR$(3, 4, 4, 4)$. We finally became able to reconstruct 64-bit long keys in under an hour real time which, to our knowledge, has never been achieved so far. Especially, not without any assumptions or previous knowledge of key-bits (for instance in the form of side-channels, as in \cite{Mohamed2012algebraicSCA}). A statistical analysis of the non-deterministic solver runtimes was carried out and command line parameter combinations were defined to yield best runtimes which ranged from under an hour to a few hours in median at the beginning. We proceeded using an Automatic Algorithm Configuration (AAC) tool to systematically extend the search for even better solver configurations with success to deliver even shorter solving times. In this work we elaborate on the systematics we followed to reach our results in a traceable and reproducible way. The ultimate focus of our investigations is to find out if CMS, when appropriately tuned, is indeed capable to attack even bigger and harder problems than the here solved ones. For the domain of cryptographic research, the duration of the solving time plays an inferior role as compared to the practical feasibility of finding a solution to the problem. The perspective scalability of the here presented results is the object of further investigations.

==> figs/aac-2-stats.sage <==
# -*-Python-*- -*- coding: utf-8 -*-
#
##  using matplotlib
#   see https://matplotlib.org/tutorials/introductory/usage.html

import matplotlib.pyplot as mplot

def print_boxplot_values(_x_data, _pream, _d):
    # return mean, median, lower quartil, and upper quartil
    global table_fh
    _data = eval(_x_data)
    fig = mplot.figure(1, figsize=(1, 1))
    ax = fig.add_subplot(111)
    bp = ax.boxplot(_data, showmeans=True)
    _, mean = bp['means'][0].get_xydata()[0]
    _, median = bp['medians'][0].get_xydata()[0]
    _, lowquart = bp['whiskers'][0].get_xydata()[0]
    _, uppquart = bp['whiskers'][1].get_xydata()[0]
    mplot.close()
    instnm = '    ' + _x_data.replace('_', '-').replace('rt-', '')
    olist = [ instnm, str(len(_data)) ]
    olist += [str(round(_v, _d)) for _v in [ median, lowquart, uppquart, mean ]]
    olist += [ str(int(round(100 * std(_data) / mean))) ]
    apodos = _pream + 'Mittel: ' + olist[5] + ' s, Median: ' + olist[2] + ' s, Quartile: ' + olist[3] + ' s, ' + olist[4] + ' s'
    print apodos
    table_fh.write(' & '.join(olist) + ' \\\\\n')
    # return mean, lowerquart, upperquart, mean


def print_sort_stats(beschr, x_messreihe, d):
    messreihe = eval(x_messreihe)
    if beschr != 'omx':
        messreihe.sort()
        print beschr + ' [s]:', [round(_, d[0]) for _ in messreihe]
    if len(messreihe) > 1:
        mymean = mean(messreihe)
        mymedian = median(messreihe)
        mystd = std(messreihe)
        vmin = min(messreihe)
        vmax = max(messreihe)
        myperc = (100 * mystd / mymean).round()
        if beschr != 'omx':
            apodos = '    Mittel (Median): '
        else:
            apodos = '    o.max Mittel (Median): '
        apodos += str(round(mymean, d[0])) + ' (' + str(round(mymedian, d[0])) + ') s, Std-abw.: ' + str(round(mystd, d[1])) + ' s'
        apodos += ', ' + str(myperc) + ' % (' + str(len(messreihe)) + ' Werte)'
        # apodos += ' Extr = [' + str(round(vmin, d[0])) + ', ' + str(round(vmax, d[0])) + ']'
        print apodos
        if beschr != 'omx':
            print_boxplot_values(x_messreihe, '    ', d[0])
        else:
            print_boxplot_values(x_messreihe, '    o.max ', d[0])
        if len(messreihe) != len(set(messreihe)):  print '  *** Dubletten?'


print 'CMS Small AES Laufzeit Statistik AAC'
print '===================================='

table_fh = open('aac-2-table.tex', 'w')
table_fh.write(' & '.join(['  Instanz', 'Anzahl', 'Median', 'unteres Q.', 'oberes Q.', 'Mittelwert', 'Std-abw.']) + ' \\\\\n')


print ''
key_in = 'b 2 5 2 8 6 f 7 d 3 e 7 b 3 e 1'
print '3 Runden, Schlüssel 6:', "'" + str(key_in.replace(' ', '')) + "', Kompromisse wie kpa-3-k3"

print ''
print '30 Kompromisse, sw4'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb=4 --threads=31 --restart=glue --gluecut0=4 --updateglueonprop=1 --comps=0 s-aes-kpa-3-k6s-30-vs.cnf.gz'
rt_3_k6s_30_sw4 = [ 25299.88, 41065.02, 173685.59, 7123.92, 9160.44, 7122.63, 16770.07, 30101.88, 22557.88, 176406.04 ] + [ 4607.84, 4857.53, 988.80, 2472.80, 6207.95, 1418.54, 1862.00, 4812.46, 1678.94, 1635.58, 2184.92, 1398.00, 5097.47, 2616.45, 1618.06, 8151.10, 2880.66, 2933.34, 1889.30, 1973.45, 1625.55, 4954.92, 1345.21, 5148.32, 9170.41, 9793.66, 3537.79, 3429.49, 1398.24, 2576.17, 20756.25, 2528.65, 1052.59, 1686.51, 1713.29, 2427.01, 3572.55, 3799.94, 2580.97, 1977.18, 2236.06, 1445.62, 1888.08, 1105.01, 2349.40, 4925.31, 4234.39, 1856.43, 1445.19, 1436.00, 2076.79, 5095.74, 2402.76, 7741.34, 3835.76, 5498.01, 5314.23, 8024.17, 1637.11, 4970.31, 2225.21, 1577.51, 1811.65, 1581.90, 4360.24, 15059.19, 6225.76, 1337.37, 1464.11, 2274.28, 1315.22, 8402.48, 1429.66, 5571.94, 1687.82, 2183.93, 3689.86, 7834.16, 4875.41, 6443.87, 1221.97, 2203.42, 2317.83, 5618.51, 2220.30, 5689.46, 1693.83, 4492.02, 839.69, 9503.96 ] + [ 3188.52, 4331.33, 4775.51, 1499.84, 3576.55, 1446.52, 1472.98, 1384.77, 2771.52, 3978.39, 10197.38, 2337.21, 1903.28, 3903.37, 1378.06, 1718.18, 2030.58, 3408.15, 4752.32, 1668.68, 2600.45, 3697.35, 5287.77, 2966.25, 2067.96, 1514.08, 1500.04, 2181.32, 5670.69, 5905.30, 3802.33, 2615.63, 1582.47, 2745.22, 2667.65, 1545.91, 859.21, 4190.96, 1624.61, 5697.79, 1868.65, 1618.82, 1913.99, 5391.35, 2472.33, 5439.78, 3099.52, 4485.34, 2095.18, 7023.55, 8324.84, 3800.53, 1418.81, 1069.21, 3924.38, 2980.10, 2058.80, 2071.21, 5838.16, 2223.13, 2728.19, 7141.74, 2863.84, 2583.69, 2444.24, 2906.21, 4499.85, 3717.75, 4859.70, 1492.65, 1344.35, 1379.04, 2439.64, 2250.26, 2428.59, 1509.29, 3931.46, 1621.52, 1819.18, 2426.62, 3143.98, 2860.88, 1617.95, 3290.92, 1805.32, 1767.58, 6346.38, 8878.94, 1450.56, 2470.81, 2058.35, 1441.62, 2646.88, 2381.12, 16335.85, 2838.64, 1464.83, 5783.52, 1087.11 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6s_30_sw4', [1, 0])
print_sort_stats('omx', 'rt_3_k6s_30_sw4[:-7]', [1, 0])

print ''
print '30 Kompromisse, aac-2'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb=4 --threads=31 --random 1298508491 --maxtime 5000 --restart glue --updateglueonprop 1 --comps 0 --gluecut0 4 --adjustglue 0.44153080452228777 --gluehist 41 s-aes-kpa-3-k6s-30-vs.cnf.gz'
rt_3_k6s_30_aac_2 = [ 3612.81, 1187.04, 4564.56, 2738.88, 1769.61, 2191.27, 3194.28, 4390.65 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6s_30_aac_2', [1, 0])
# print_sort_stats('omx', 'rt_3_k6s_30_aac_2[:-1]', [1, 0])

print ''
print '30 Kompromisse, sw10'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb=4 --threads=31 --restart glue --updateglueonprop 1 --comps 0 --gluecut0 4 --gluecut1 7 --gluehist 45 s-aes-kpa-3-k6s-30-vs.cnf.gz'
rt_3_k6s_30_sw10 = [ 644.66, 1121.51, 1187.39, 1253.08, 1389.99, 1711.08, 1819.84, 1830.12, 1937.91, 2074.04, 2488.74, 2564.14, 3428.34, 3704.63, 3705.95 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6s_30_sw10', [1, 0])

## print a second table with some numbers

tbll = []
tbll.append(['   Instanz', 'Runden', 'Kompromisse', 'Variablen $L$', 'Klauseln $N$', 'Dichte $N/L$'])
tbll.append(['    3-k6s-30', '3', '30', ' 9856', '3021481'])
tbll = [tbll[0]] + [_l + [str(round(ZZ(_l[4])/ZZ(_l[3]), 1))] for _l in tbll[1:]]

table_fh.write('\n')
table_fh.writelines(' & '.join(_l) + ' \\\\\n' for _l in tbll)

table_fh.close()

def print_time_stats(_text, _values):
    tt = sum(_values)
    apodos = _text + ': ' + str(tt.round()) + ' s = ' + str(round(tt/3600, 1)) + ' h'
    apodos += ', ' + str(len(_values)) + ' Messungen'
    print apodos

print '\n'

aac_2_vals = rt_3_k6s_30_aac_2 + rt_3_k6s_30_sw10
print_time_stats('Rechenzeit aac-2', aac_2_vals)


print ''
print 'Boxplots ...'

def mk_boxplot(_title, _data, _labels, _fname):
    # fig = mplot.figure(1, figsize=(9, 6), tight_layout=True)
    fig = mplot.figure(1, figsize=(8, 5), tight_layout=True)
    ax = fig.add_subplot(111)
    
    bp = ax.boxplot(_data, patch_artist=True, labels=_labels, showmeans=True)

    ax.set_title(_title, fontsize=13, verticalalignment='bottom')
    # ax.set_ylabel('Sekunden')
    ax.set_ylabel('Seconds')
    ax.yaxis.grid(True)

    # change outline color, fill color and linewidth of the boxes
    for _b in bp['boxes']:
        _b.set(color='green', linewidth=1)
        _b.set(facecolor='SeaGreen')
    # change color and linewidth of the whiskers and its caps
    for _w in bp['whiskers']:  _w.set(linestyle='-', linewidth=4, color='Green')
    for _c in bp['caps']:  _c.set(linewidth=2, color='Green')
    # change color and linewidth of the medians
    for _m in bp['medians']:  _m.set(color='PaleGreen', linewidth=2)
    # change the style of fliers and their fill
    for _f in bp['fliers']:  _f.set(marker='o', markerfacecolor='OliveDrab', alpha=0.7)
    # change symbol and size for arithmetic mean values
    for _m in bp['means']:  _m.set(marker='_', markersize=24, color='Orchid', mew=2)

    # mplot.savefig(_fname + '.png', dpi=300)
    mplot.savefig(_fname + '.svg')
    mplot.close()


mytitle = u'KPA 3-k6s-30: empirische und optimierte Parameter'
mytitle = u'KPA 3-k6s-30: empiric and optimized parameters'
mylabels = [ 'sw4', 'aac-2', 'sw10' ]
mydata =   [ rt_3_k6s_30_sw4[:-7], rt_3_k6s_30_aac_2, rt_3_k6s_30_sw10 ]
mk_boxplot(mytitle, mydata, mylabels, 'cms-bp-aac-2')


==> figs/aac-7-stats.sage <==
# -*-Python-*- -*- coding: utf-8 -*-
#
##  using matplotlib
#   see https://matplotlib.org/tutorials/introductory/usage.html

import matplotlib.pyplot as mplot

def print_boxplot_values(_x_data, _pream, _d):
    # return mean, median, lower quartil, and upper quartil
    global table_fh
    _data = eval(_x_data)
    fig = mplot.figure(1, figsize=(1, 1))
    ax = fig.add_subplot(111)
    bp = ax.boxplot(_data, showmeans=True)
    _, mean = bp['means'][0].get_xydata()[0]
    _, median = bp['medians'][0].get_xydata()[0]
    _, lowquart = bp['whiskers'][0].get_xydata()[0]
    _, uppquart = bp['whiskers'][1].get_xydata()[0]
    mplot.close()
    instnm = '    ' + _x_data.replace('_', '-').replace('rt-', '')
    olist = [ instnm, str(len(_data)) ]
    olist += [str(round(_v, _d)) for _v in [ median, lowquart, uppquart, mean ]]
    olist += [ str(int(round(100 * std(_data) / mean))) ]
    apodos = _pream + 'Mittel: ' + olist[5] + ' s, Median: ' + olist[2] + ' s, Quartile: ' + olist[3] + ' s, ' + olist[4] + ' s'
    print apodos
    table_fh.write(' & '.join(olist) + ' \\\\\n')
    # return mean, lowerquart, upperquart, mean


def print_sort_stats(beschr, x_messreihe, d):
    messreihe = eval(x_messreihe)
    if beschr != 'omx':
        messreihe.sort()
        print beschr + ' [s]:', [round(_, d[0]) for _ in messreihe]
    if len(messreihe) > 1:
        mymean = mean(messreihe)
        mymedian = median(messreihe)
        mystd = std(messreihe)
        vmin = min(messreihe)
        vmax = max(messreihe)
        myperc = (100 * mystd / mymean).round()
        if beschr != 'omx':
            apodos = '    Mittel (Median): '
        else:
            apodos = '    o.max Mittel (Median): '
        apodos += str(round(mymean, d[0])) + ' (' + str(round(mymedian, d[0])) + ') s, Std-abw.: ' + str(round(mystd, d[1])) + ' s'
        apodos += ', ' + str(myperc) + ' % (' + str(len(messreihe)) + ' Werte)'
        # apodos += ' Extr = [' + str(round(vmin, d[0])) + ', ' + str(round(vmax, d[0])) + ']'
        print apodos
        if beschr != 'omx':
            print_boxplot_values(x_messreihe, '    ', d[0])
        else:
            print_boxplot_values(x_messreihe, '    o.max ', d[0])
        if len(messreihe) != len(set(messreihe)):  print '  *** Dubletten?'


print 'CMS Small AES Laufzeit Statistik AAC'
print '===================================='

table_fh = open('aac-7-table.tex', 'w')
table_fh.write(' & '.join(['  Instanz', 'Anzahl', 'Median', 'unteres Q.', 'oberes Q.', 'Mittelwert', 'Std-abw.']) + ' \\\\\n')


print ''
key_in = '0 1 2 3 4 5 6 7 8 9 a b c d e f'
print '3 Runden, Schlüssel 3:', "'" + str(key_in.replace(' ', '')) + "', Kompromisse wie kpa-3-k3"

print ''
print '22 Kompromisse, sw4'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb=4 --threads=31 --restart=glue --gluecut0=4 --updateglueonprop=1 --comps=0 s-aes-kpa-3-k3-22-vs.cnf.gz'
rt_3_k3_22_sw4 = [ 9187.36, 26615.93, 15044.40, 9761.54, 23384.13, 15308.63, 1288.33, 7986.07, 4337.40, 7761.42, 13780.14, 11204.37, 9645.13, 27634.79, 5719.38, 17333.11, 9417.41, 7876.50, 13655.62, 8971.89, 36148.37, 5322.46, 12300.66, 8295.61, 34913.99, 5156.87, 9377.27, 19432.77, 4944.62, 25803.72, 2731.39, 11029.89, 52022.63, 3118.82, 9825.91 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_22_sw4', [1, 0])
print_sort_stats('omx', 'rt_3_k3_22_sw4[:-1]', [1, 0])

print ''
print '22 Kompromisse, aac-7-1'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb 4 --threads 31 --random s --restart glue --updateglueonprop 1 --comps 0 --gluecut1 7 --gluecut0 3 --adjustglue 0.6987017325063716 --freq 0.0 --gluehist 46 s-aes-kpa-3-k3-22-vs.cnf.gz'
rt_3_k3_22_aac_7_1 = [ 993.60, 1256.39, 3134.09, 3212.23, 5972.09 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_22_aac_7_1', [1, 0])

print ''
print '22 Kompromisse, aac-7-2'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb 4 --threads 31 --random s --restart glue --updateglueonprop 1 --comps 0 --gluecut1 6 --gluecut0 3 --adjustglue 0.39088800415298897 --freq 0.1 --gluehist 40 s-aes-kpa-3-k3-22-vs.cnf.gz'
rt_3_k3_22_aac_7_2 = [ 1248.34, 1302.57, 2154.61, 2979.70, 3193.84, 3389.19, 3896.16, 5813.18, 6767.75, 6926.07 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_22_aac_7_2', [1, 0])

print ''
print '22 Kompromisse, aac-7-3'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb 4 --threads 31 --random s --restart glue --updateglueonprop 1 --comps 0 --gluecut1 6 --gluecut0 4 --adjustglue 0.8266564018872624 --freq 0.2 --gluehist 101 s-aes-kpa-3-k3-22-vs.cnf.gz'
rt_3_k3_22_aac_7_3 = [ 1701.98, 1712.77, 2238.72, 2998.03, 3272.32, 3586.44, 4201.36, 4256.73, 4416.74, 4791.82, 4873.60, 4910.01, 4925.23, 4972.79, 4996.48, 5083.57, 5093.31, 5256.59, 5574.56, 5650.06, 5935.93, 6087.06, 6963.51, 7339.40, 8960.64 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_22_aac_7_3', [1, 0])

print ''
print '22 Kompromisse, sw10'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb 4 --threads 31 --restart glue --updateglueonprop 1 --comps 0 --gluecut0 4 --gluecut1 7 --gluehist 45 s-aes-kpa-3-k3-22-vs.cnf.gz'
rt_3_k3_22_sw10 = [ 774.23, 1014.81, 1307.46, 1374.32, 1633.40, 1824.04, 1924.76, 2127.29, 2889.19, 3189.58, 4949.45, 5036.62, 5668.59, 7099.72, 8122.07 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_22_sw10', [1, 0])

## print a second table with some numbers

tbll = []
tbll.append(['   Instanz', 'Runden', 'Kompromisse', 'Variablen $L$', 'Klauseln $N$', 'Dichte $N/L$'])
tbll.append(['    3-k3-22', '3', '22', '7296',  '2224391'])
tbll = [tbll[0]] + [_l + [str(round(ZZ(_l[4])/ZZ(_l[3]), 1))] for _l in tbll[1:]]

table_fh.write('\n')
table_fh.writelines(' & '.join(_l) + ' \\\\\n' for _l in tbll)

table_fh.close()

def print_time_stats(_text, _values):
    tt = sum(_values)
    apodos = _text + ': ' + str(tt.round()) + ' s = ' + str(round(tt/3600, 1)) + ' h'
    apodos += ', ' + str(len(_values)) + ' Messungen'
    print apodos

print '\n'

aac_7_vals = rt_3_k3_22_aac_7_1 + rt_3_k3_22_aac_7_2 + rt_3_k3_22_aac_7_3 + rt_3_k3_22_sw10
print_time_stats('Rechenzeit aac-7', aac_7_vals)


print ''
print 'Boxplots ...'

def mk_boxplot(_title, _data, _labels, _fname):
    # fig = mplot.figure(1, figsize=(9, 6), tight_layout=True)
    fig = mplot.figure(1, figsize=(8, 5), tight_layout=True)
    ax = fig.add_subplot(111)
    
    bp = ax.boxplot(_data, patch_artist=True, labels=_labels, showmeans=True)

    ax.set_title(_title, fontsize=13, verticalalignment='bottom')
    # ax.set_ylabel('Sekunden')
    ax.set_ylabel('Seconds')
    ax.yaxis.grid(True)

    # change outline color, fill color and linewidth of the boxes
    for _b in bp['boxes']:
        _b.set(color='green', linewidth=1)
        _b.set(facecolor='SeaGreen')
    # change color and linewidth of the whiskers and its caps
    for _w in bp['whiskers']:  _w.set(linestyle='-', linewidth=4, color='Green')
    for _c in bp['caps']:  _c.set(linewidth=2, color='Green')
    # change color and linewidth of the medians
    for _m in bp['medians']:  _m.set(color='PaleGreen', linewidth=2)
    # change the style of fliers and their fill
    for _f in bp['fliers']:  _f.set(marker='o', markerfacecolor='OliveDrab', alpha=0.7)
    # change symbol and size for arithmetic mean values
    for _m in bp['means']:  _m.set(marker='_', markersize=24, color='Orchid', mew=2)

    # mplot.savefig(_fname + '.png', dpi=300)
    mplot.savefig(_fname + '.svg')
    mplot.close()


mytitle = u'KPA 3-k3-22: empirische und optimierte Parameter'
mytitle = u'KPA 3-k3-22: empiric and optimized parameters'
mylabels = [ 'sw4', 'aac-7-1', 'aac-7-2', 'aac-7-3', 'sw10' ]
mydata =   [ rt_3_k3_22_sw4[:-1], rt_3_k3_22_aac_7_1, rt_3_k3_22_aac_7_2, rt_3_k3_22_aac_7_3, rt_3_k3_22_sw10 ]
mk_boxplot(mytitle, mydata, mylabels, 'cms-bp-aac-7')


==> figs/p-run-stats-en.sage <==
# -*-Python-*- -*- coding: utf-8 -*-
#
##  using matplotlib
#   see https://matplotlib.org/tutorials/introductory/usage.html

import matplotlib.pyplot as mplot

def print_boxplot_values(_x_data, _pream, _d):
    # return mean, median, lower quartil, and upper quartil
    global table_fh
    _data = eval(_x_data)
    fig, ax = mplot.subplots()
    bp = ax.boxplot(_data, showmeans=True)
    _, mean = bp['means'][0].get_xydata()[0]
    _, median = bp['medians'][0].get_xydata()[0]
    _, lowquart = bp['whiskers'][0].get_xydata()[0]
    _, uppquart = bp['whiskers'][1].get_xydata()[0]
    mplot.close()
    instnm = '    ' + _x_data.replace('_', '-').replace('rt-', '')
    olist = [ instnm, str(len(_data)) ]
    olist += [str(round(_v, _d)) for _v in [ median, lowquart, uppquart, mean ]]
    olist += [ str(int(round(100 * std(_data) / mean))) ]
    apodos = _pream + 'Mittel: ' + olist[5] + ' s, Median: ' + olist[2] + ' s, Quartile: ' + olist[3] + ' s, ' + olist[4] + ' s'
    print apodos
    table_fh.write(' & '.join(olist) + ' \\\\\n')
    # return mean, lowerquart, upperquart, mean


def print_sort_stats(beschr, x_messreihe, d):
    messreihe = eval(x_messreihe)
    if beschr != 'omx':
        messreihe.sort()
        print beschr + ' [s]:', [round(_, d[0]) for _ in messreihe]
    if len(messreihe) > 1:
        mymean = mean(messreihe)
        mymedian = median(messreihe)
        mystd = std(messreihe)
        vmin = min(messreihe)
        vmax = max(messreihe)
        myperc = (100 * mystd / mymean).round()
        if beschr != 'omx':
            apodos = '    Mittel (Median): '
        else:
            apodos = '    o.max Mittel (Median): '
        apodos += str(round(mymean, d[0])) + ' (' + str(round(mymedian, d[0])) + ') s, Std-abw.: ' + str(round(mystd, d[1])) + ' s'
        apodos += ', ' + str(myperc) + ' % (' + str(len(messreihe)) + ' Werte)'
        # apodos += ' Extr = [' + str(round(vmin, d[0])) + ', ' + str(round(vmax, d[0])) + ']'
        print apodos
        if beschr != 'omx':
            print_boxplot_values(x_messreihe, '    ', d[0])
        else:
            print_boxplot_values(x_messreihe, '    o.max ', d[0])
        if len(messreihe) != len(set(messreihe)):  print '  *** Dubletten?'


print 'CMS Small AES Laufzeit Statistik'
print '================================'

table_fh = open('p-run-table.tex', 'w')
table_fh.write(' & '.join(['  Instanz', 'Anzahl', 'Median', 'unteres Q.', 'oberes Q.', 'Mittelwert', 'Std-abw.']) + ' \\\\\n')

print ''
key_in = 'b 2 5 2 8 6 f e 3 d e b 7 e 3 1'
print '2 Runden, Schlüssel 5:', "'" + str(key_in.replace(' ', '')) + "'"

print ''
print '4 Kompromisse'
print '  $ $ cryptominisat5-df0a11b1676fb014 --verb=4 s-aes-kpa-feb-2-k5-4-vs.cnf.gz'
rt_2_k5_4_t = [ 3.54, 3.61, 3.58, 3.56, 3.55, 3.57, 3.58, 3.58, 3.57, 3.54, 3.57, 3.54, 3.57, 3.54, 3.56, 3.56 ]
print_sort_stats('  Laufzeiten (Turbo)', 'rt_2_k5_4_t', [2, 2])
rt_2_k5_4 = [ 7.63, 7.79, 7.70, 7.77 ]
print_sort_stats('  Laufzeiten', 'rt_2_k5_4', [2, 2])

print ''
print '10 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 s-aes-kpa-feb-2-k5-10-vs.cnf.gz'
rt_2_k5_10_t = [ 9.60, 9.60, 9.66, 9.64, 9.65, 9.58, 9.57, 9.49, 9.49, 9.56, 9.61, 9.47, 9.53, 9.56, 9.56 ]
print_sort_stats('  Laufzeiten (Turbo)', 'rt_2_k5_10_t', [2, 2])

rt_2_k5_10 = [ 30.03, 28.61, 26.14, 28.19, 30.62 ]
print_sort_stats('  Laufzeiten', 'rt_2_k5_10', [2, 1])

print ''
print ''
key_in = '0 1 0 1 0 1 0 1 0 1 0 1 0 1 0 1'
print '3 Runden, Schlüssel 4:', "'" + str(key_in.replace(' ', '')) + "'"

print ''
print '12 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k4-12-vs.cnf.gz'
rt_3_k4_12 = [ 1208.39, 2864.66, 1149.41, 2386.49, 1437.72, 789.78, 2663.42, 1842.64, 2483.50, 3484.08, 2409.59, 1243.77, 736.96, 6203.65, 1268.28, 1205.69, 4285.97, 3859.58, 5340.87, 930.78, 3842.70, 2276.62, 5296.62, 12854.67, 23481.21 ]
print_sort_stats('  Laufzeiten', 'rt_3_k4_12', [1, 0])

print ''
print '16 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k4-16-vs.cnf.gz'
rt_3_k4_16 = [ 1569.80, 3243.43, 1039.83, 5064.01, 2530.13, 1666.39, 3592.85, 5143.75, 1104.28, 1039.10, 643.91, 3391.30, 714.35, 682.88, 534.62, 1641.08, 11665.03, 993.63, 5297.83, 1148.71, 789.76, 5875.90, 1018.08, 686.89, 6441.85 ]
print_sort_stats('  Laufzeiten', 'rt_3_k4_16', [1, 0])

print ''
print '30 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k4-30-vs.cnf.gz'
rt_3_k4_30 = [ 4599.45, 4185.31, 7255.80, 5690.08, 2666.40, 5198.16, 5860.57, 8746.95, 13484.17, 3600.79, 9906.64, 5723.31, 5365.02, 5607.34, 4415.61, 4397.05, 3131.80, 8734.45, 10896.21, 3355.65, 4882.84, 1659.33, 5731.13, 3949.65, 3756.49, 6341.42, 24254.83 ]
print_sort_stats('  Laufzeiten', 'rt_3_k4_30', [1, 0])
print_sort_stats('  Laufzeiten', 'rt_3_k4_30[:-1]', [1, 0])

print ''
key_in = '0 1 2 3 4 5 6 7 8 9 a b c d e f'
print '3 Runden, Schlüssel 3:', "'" + str(key_in.replace(' ', '')) + "'"

print ''
print '12 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k3-12-vs.cnf.gz'
rt_3_k3_12 = [ 164912.63, 185040.36 ] + [146318.72, 114438.35, 164438.55, 163285.57, 167571.1, 175973.69, 183914.51, 175680.84, 106228.54, 182370.86, 170135.39, 167460.05, 157160.33, 156187.94, 271108.33]
print_sort_stats('  Laufzeiten', 'rt_3_k3_12', [1, 0])

print ''
print '14 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k3-14-vs.cnf.gz'
rt_3_k3_14 = [ 66963.41, 130393.64, 6743.06 ] + [32398.01, 42794.12, 43526.86, 69880.63, 75092.73, 90922.99, 66572.35, 51303.2, 78328.88, 176824.01, 57045.82, 126582.04]
print_sort_stats('  Laufzeiten', 'rt_3_k3_14', [1, 0])

print ''
print '18 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k3-18-vs.cnf.gz'
rt_3_k3_18 = [ 4347.46, 20523.87, 50974.84, 26645.13, 27808.44, 7077.64, 71799.95, 13044.65, 15142.23, 352323.89, 43741.52, 37663.24 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_18', [1, 0])
print_sort_stats('omx', 'rt_3_k3_18[:-1]', [1, 0])

print ''
print '20 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k3-20-vs.cnf.gz'
rt_3_k3_20 = [ 24832.08, 16041.78, 6198.78, 4435.62, 6339.29, 9890.06, 9882.40, 9968.95, 6910.78, 11903.85, 14954.43, 34134.91, 21467.77, 19760.08, 5385.82, 15600.75, 11864.18, 24948.75, 215107.72, 4799.24, 13471.36, 3986.60, 3178.61, 123359.40, 120375.28, 23067.61, 6726.89, 25628.39, 17314.72, 14073.11, 23251.65 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_20', [1, 0])

print ''
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=21 s-aes-kpa-3-k3-20-vs.cnf.gz'
rt_3_k3_20_t21 = [ 124693.10, 33694.92, 200530.67, 78588.01, 3929.59, 99369.51, 19957.85, 4357.26 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_20_t21', [1, 0])

print ''
print '20 Kompromisse, sw1'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 --restart=geom --maple=1 --bva=0 --sync=30000 s-aes-kpa-3-k3-20-vs.cnf.gz'
rt_3_k3_20_sw1 = [ 140814.83, 165484.48, 109036.02, 195035.69 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_20_sw1', [1, 0])

print ''
print '20 Kompromisse, sw2'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 --gluehist=30 --maple=1 --maxnummatrixes=8 --bva=0 --comps=0 s-aes-kpa-3-k3-20-vs.cnf.gz'
rt_3_k3_20_sw2 = [ 239708.91, 40596.18, 9753.61, 39659.47, 42715.80, 71882.47, 6376.20, 6027.42, 87388.41 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_20_sw2', [1, 0])

print ''
print '20 Kompromisse, sw3'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb=4 --threads=31 --restart=geom --maple=1 --cachesize=4096 --cachecutoff=3000 --comps=0 s-aes-kpa-3-k3-20-vs.cnf.gz'
rt_3_k3_20_sw3 = [ 32212.95, 75079.60, 37730.01, 76982.02, 25604.24, 5430.95, 12508.99, 21774.94, 73395.59, 9121.95, 7463.84, 8486.52 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_20_sw3', [1, 0])

print ''
print '20 Kompromisse, sw4'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb=4 --threads=31 --restart=glue --gluecut0=4 --updateglueonprop=1 --comps=0 s-aes-kpa-3-k3-20-vs.cnf.gz'
rt_3_k3_20_sw4 = [ 30852.08, 33402.61, 26633.01, 37988.45, 1265.49, 2287.30, 5848.26, 6497.14, 299359.18, 26806.07, 9731.19, 8557.59, 12537.00, 3738.12, 18675.95, 2748.56, 9588.76, 7041.31, 1702.57, 13346.83, 11582.23, 10228.77, 7604.77, 7373.92, 12570.43, 5991.47, 9227.23, 19209.32, 3804.52, 8181.43, 9049.92, 10868.53, 18471.03, 3934.83, 2944.52, 13698.90 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_20_sw4', [1, 0])
print_sort_stats('omx', 'rt_3_k3_20_sw4[:-1]', [1, 0])

print ''
print '20 Kompromisse, sw6'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 --restart=glue --gluecut0=4 --updateglueonprop=1 --comps=0 s-aes-kpa-3-k3-20-vs.cnf.gz'
rt_3_k3_20_sw6 = [ 43648.50, 25895.92, 60506.08, 45079.13, 37944.63, 5966.26, 14318.86, 7879.20, 5143.64, 1892.57, 227638.53 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_20_sw6', [1, 0])

print ''
print '20 Kompromisse, sw7'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 --gluecut0=5 --gluecut1=7 --updateglueonprop=1 --comps=0 s-aes-kpa-3-k3-20-vs.cnf.gz'
rt_3_k3_20_sw7 = [ 27653.85, 37428.25, 56504.38, 34645.49, 16930.12, 21090.24, 57625.52, 51922.45 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_20_sw7', [1, 0])

print ''
print '22 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k3-22-vs.cnf.gz'
rt_3_k3_22 = [ 2616.86, 13248.10, 22784.81, 36738.92, 18435.88, 7340.19, 13165.73, 16074.20, 61148.68, 7291.87, 13629.45, 35361.12, 21586.77, 11930.19, 6057.22, 10979.22, 33220.15, 13810.83, 3982.77, 5703.29, 27168.93, 19930.52, 7524.86, 11086.07, 4144.83, 3992.40, 11310.75, 20096.29, 51319.45, 8691.15, 7852.03, 9395.74, 6673.25, 11646.01, 76957.75, 1079.80 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_22', [1, 0])

print ''
print '22 Kompromisse, sw4'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb=4 --threads=31 --restart=glue --gluecut0=4 --updateglueonprop=1 --comps=0 s-aes-kpa-3-k3-22-vs.cnf.gz'
rt_3_k3_22_sw4 = [ 9187.36, 26615.93, 15044.40, 9761.54, 23384.13, 15308.63, 1288.33, 7986.07, 4337.40, 7761.42, 13780.14, 11204.37, 9645.13, 27634.79, 5719.38, 17333.11, 9417.41, 7876.50, 13655.62, 8971.89, 36148.37, 5322.46, 12300.66, 8295.61, 34913.99, 5156.87, 9377.27, 19432.77, 4944.62, 25803.72, 2731.39, 11029.89, 52022.63, 3118.82, 9825.91 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_22_sw4', [1, 0])

print ''
print '30 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k3-30-vs.cnf.gz'
rt_3_k3_30 = [ 15023.99, 12072.43, 54078.51, 55232.17 ]
print_sort_stats('  Laufzeiten', 'rt_3_k3_30', [1, 0])

print ''
key_in = 'b 2 5 2 8 6 f 7 d 3 e 7 b 3 e 1'
print '3 Runden, Schlüssel 6:', "'" + str(key_in.replace(' ', '')) + "', Kompromisse wie kpa-3-k3"

print ''
print '20 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k6s-20-vs.cnf.gz'
rt_3_k6s_20 = [ 28736.47, 22543.87, 10721.25, 26621.63, 15739.38, 32685.88, 28609.86, 28292.40, 36091.43, 86246.09, 11134.62, 14232.40, 60084.99, 5134.25, 41738.34, 20672.59, 16020.72, 24116.10, 60669.02, 20892.32, 19457.67, 70869.91, 65507.55, 26409.73, 7825.10, 25620.60, 91421.44, 14874.60 ] + [ 5034.06, 35543.52, 5624.07, 14456.84, 28665.73, 24404.88, 81364.68, 14161.80, 1373.86, 17390.49, 14176.50, 15038.89, 3023.67, 4207.63, 6870.73, 98370.77, 3632.09, 29604.22, 30365.78, 23735.74, 101592.14, 226322.16 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6s_20', [1, 0])
print_sort_stats('omx', 'rt_3_k6s_20[:-1]', [1, 0])

print ''
print '20 Kompromisse, sw4'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 --restart=glue --gluecut0=4 --updateglueonprop=1 --comps=0 s-aes-kpa-3-k6s-20-vs.cnf.gz'
rt_3_k6s_20_sw4 = [ 54940.02, 16112.37 ] + [27999.31, 2062.62, 3988.12, 3629.18, 8095.87, 48670.36, 39401.63, 12848.93, 5090.49, 6838.06, 8657.44, 6347.87, 27247.65, 8178.50, 3443.50, 13164.98, 3677.80, 7813.48, 10842.32, 2899.20, 1637.52, 25032.56, 4138.60, 1337.60, 7515.97, 3760.78, 5734.52, 21710.56, 15662.58, 26542.43, 8996.82, 44378.81, 10029.62, 2383.68, 6408.95, 8106.86, 10764.28, 12130.56, 60042.77, 2192.96, 11682.86, 7130.72, 5393.68, 16767.34, 11159.74, 3701.71, 11933.79, 5228.08, 3328.02, 7634.36, 7151.50, 4421.03, 5901.55, 14779.50, 4254.67, 14102.48, 4676.49, 2551.51, 9533.05, 4351.03 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6s_20_sw4', [1, 0])
print_sort_stats('omx', 'rt_3_k6s_20_sw4[:-2]', [1, 0])

print ''
print '22 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k6s-22-vs.cnf.gz'
rt_3_k6s_22 = [ 23764.39, 26602.17, 16266.01, 31244.82, 57570.18, 51327.96, 45668.48, 11786.13, 15030.82, 21017.55, 18037.41, 31900.41, 4520.38, 357696.62, 28971.54, 17846.11, 11632.72, 18356.21, 25293.63, 15542.85, 29703.45, 25394.54, 32938.12, 47448.96 ] + [ 36365.72, 17039.24, 38764.27, 5230.47, 89667.72, 53789.04, 22734.19, 347049.90, 210365.27 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6s_22', [1, 0])
print_sort_stats('omx', 'rt_3_k6s_22[:-2]', [1, 0])

print ''
print '22 Kompromisse, sw4'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 --restart=glue --gluecut0=4 --updateglueonprop=1 --comps=0 s-aes-kpa-3-k6s-22-vs.cnf.gz'
rt_3_k6s_22_sw4 = [ 6940.25, 11966.84, 6661.02, 10171.19, 6750.39 ] + [ 2883.84, 4836.83, 15149.13, 11552.45, 2167.23, 4419.94, 3489.88, 5046.74, 11089.82, 3090.92, 3786.18, 6053.73, 7626.50, 12892.48, 2944.22, 9452.92, 4990.12, 15291.09, 11290.51, 9246.49, 10826.46, 2862.75, 8455.02, 3164.25, 2515.91, 32482.34, 11101.58, 15246.97, 4842.90, 3281.72, 3352.08, 5056.45, 2827.21, 42403.11, 10347.16, 4938.92, 2482.74, 12310.16 ] + [ 14271.62, 42753.95, 15462.58, 2721.88, 9585.74, 13872.46, 9997.64, 11776.96, 16668.00, 11238.10, 14684.36, 4407.20, 7584.81, 7265.01, 4103.75, 17525.76, 6253.12, 9232.69, 10301.90, 6356.90, 7849.04, 11334.28, 4316.87, 15198.14, 8734.52, 2619.33, 3060.34, 18501.10, 7688.44, 13547.59, 8435.68 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6s_22_sw4', [1, 0])
# print_sort_stats('omx', 'rt_3_k6s_22_sw4[:-3]', [1, 0])

print ''
print '24 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k6s-24-vs.cnf.gz'
rt_3_k6s_24 = [ 39038.62, 396422.43, 216784.48 ] + [ 17275.94, 20642.77, 92354.24, 22010.74, 18391.31, 38421.97, 16295.58, 69156.47, 40492.52, 9171.24, 2116.44, 220066.14, 13289.13, 3515.83, 4217.41, 16824.76, 14294.50, 44226.49, 5416.20, 15912.70, 6024.90, 15053.78, 13991.43, 5157.12, 6175.16, 7159.28, 4468.76, 15167.44, 3683.06, 7175.50, 7651.25, 6985.95, 6623.23, 7319.67, 3122.12, 9146.88, 54825.00, 2044.40, 7969.80, 5355.43, 16261.77, 5685.68, 9876.63, 5694.52, 9462.38, 67714.39, 10149.96, 11302.70, 9199.70, 22103.13, 7176.14 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6s_24', [1, 0])
print_sort_stats('omx', 'rt_3_k6s_24[:-3]', [1, 0])

print ''
print '24 Kompromisse, sw4'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb=4 --threads=31 --restart=glue --gluecut0=4 --updateglueonprop=1 --comps=0 s-aes-kpa-3-k6s-24-vs.cnf.gz'
rt_3_k6s_24_sw4 = [ 17360.85, 17679.25, 77686.24, 7349.41, 12730.32, 22725.26, 5365.22, 9284.96, 30024.19, 44570.37, 43626.73, 5769.92, 10437.82, 3867.85, 23329.03, 36758.46, 11756.47, 11679.57, 6904.06, 7025.28, 20699.67, 11535.02, 15406.33, 21442.24, 8132.44, 21338.28, 7275.04, 11575.43, 107403.75 ] + [ 9628.30, 42255.52, 69520.94, 14625.82, 9331.85, 16096.70, 5320.92, 3859.48, 28325.57, 97046.96, 18606.27, 3759.56, 10417.76, 3660.18, 22237.94, 16627.76, 6197.81, 19711.62, 4175.35, 14547.89, 10881.79, 38167.33, 5532.33, 35128.58, 146059.13, 31419.41, 3372.69, 26021.56, 39484.54, 8618.68, 75006.50, 23480.58, 5726.75 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6s_24_sw4', [1, 0])
print_sort_stats('omx', 'rt_3_k6s_24_sw4[:-3]', [1, 0])

print ''
print '30 Kompromisse'
print '  $ cryptominisat5-df0a11b1676fb014 --verb=4 --threads=31 s-aes-kpa-3-k6s-30-vs.cnf.gz'
rt_3_k6s_30 = [ 75230.87, 256948.45, 101940.78, 20063.00, 75489.76, 38515.83, 246331.32, 200035.26, 60046.09, 290323.69, 34597.50, 167209.32, 69066.17 ] + [ 108736.75, 15149.68, 34707.93, 5626.12, 79061.50, 8604.62, 174952.33, 58404.10, 11086.09, 56840.01, 75895.01, 103953.85 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6s_30', [1, 0])
print_sort_stats('omx', 'rt_3_k6s_30[:-3]', [1, 0])

print ''
print '30 Kompromisse, sw4'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb=4 --threads=31 --restart=glue --gluecut0=4 --updateglueonprop=1 --comps=0 s-aes-kpa-3-k6s-30-vs.cnf.gz'
rt_3_k6s_30_sw4 = [ 25299.88, 41065.02, 173685.59, 7123.92, 9160.44, 7122.63, 16770.07, 30101.88, 22557.88, 176406.04 ] + [ 4607.84, 4857.53, 988.80, 2472.80, 6207.95, 1418.54, 1862.00, 4812.46, 1678.94, 1635.58, 2184.92, 1398.00, 5097.47, 2616.45, 1618.06, 8151.10, 2880.66, 2933.34, 1889.30, 1973.45, 1625.55, 4954.92, 1345.21, 5148.32, 9170.41, 9793.66, 3537.79, 3429.49, 1398.24, 2576.17, 20756.25, 2528.65, 1052.59, 1686.51, 1713.29, 2427.01, 3572.55, 3799.94, 2580.97, 1977.18, 2236.06, 1445.62, 1888.08, 1105.01, 2349.40, 4925.31, 4234.39, 1856.43, 1445.19, 1436.00, 2076.79, 5095.74, 2402.76, 7741.34, 3835.76, 5498.01, 5314.23, 8024.17, 1637.11, 4970.31, 2225.21, 1577.51, 1811.65, 1581.90, 4360.24, 15059.19, 6225.76, 1337.37, 1464.11, 2274.28, 1315.22, 8402.48, 1429.66, 5571.94, 1687.82, 2183.93, 3689.86, 7834.16, 4875.41, 6443.87, 1221.97, 2203.42, 2317.83, 5618.51, 2220.30, 5689.46, 1693.83, 4492.02, 839.69, 9503.96 ] + [ 3188.52, 4331.33, 4775.51, 1499.84, 3576.55, 1446.52, 1472.98, 1384.77, 2771.52, 3978.39, 10197.38, 2337.21, 1903.28, 3903.37, 1378.06, 1718.18, 2030.58, 3408.15, 4752.32, 1668.68, 2600.45, 3697.35, 5287.77, 2966.25, 2067.96, 1514.08, 1500.04, 2181.32, 5670.69, 5905.30, 3802.33, 2615.63, 1582.47, 2745.22, 2667.65, 1545.91, 859.21, 4190.96, 1624.61, 5697.79, 1868.65, 1618.82, 1913.99, 5391.35, 2472.33, 5439.78, 3099.52, 4485.34, 2095.18, 7023.55, 8324.84, 3800.53, 1418.81, 1069.21, 3924.38, 2980.10, 2058.80, 2071.21, 5838.16, 2223.13, 2728.19, 7141.74, 2863.84, 2583.69, 2444.24, 2906.21, 4499.85, 3717.75, 4859.70, 1492.65, 1344.35, 1379.04, 2439.64, 2250.26, 2428.59, 1509.29, 3931.46, 1621.52, 1819.18, 2426.62, 3143.98, 2860.88, 1617.95, 3290.92, 1805.32, 1767.58, 6346.38, 8878.94, 1450.56, 2470.81, 2058.35, 1441.62, 2646.88, 2381.12, 16335.85, 2838.64, 1464.83, 5783.52, 1087.11 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6s_30_sw4', [1, 0])
print_sort_stats('omx', 'rt_3_k6s_30_sw4[:-2]', [1, 0])

print ''
key_in = 'b 2 5 2 8 6 f 7 d 3 e 7 b 3 e 1'
print '3 Runden, Schlüssel 6:', "'" + str(key_in.replace(' ', '')) + "', Bit-Muster-Kompromisse (pathologisch)"

print ''
print '30 Kompromisse, sw4'
print '  $ cryptominisat5-df0a11b1676fb014-sct --verb=4 --threads=31 --restart=glue --gluecut0=4 --updateglueonprop=1 --comps=0 s-aes-kpa-3-k6p-30-vs.cnf.gz'
rt_3_k6p_30_sw4 = [] + [ 43455.41, 50357.82, 37343.70, 98122.39, 15193.77, 56879.81, 26268.11 ]
print_sort_stats('  Laufzeiten', 'rt_3_k6p_30_sw4', [1, 0])
print_sort_stats('omx', 'rt_3_k6p_30_sw4[:-1]', [1, 0])

## print a second table with some numbers

tbll = []
tbll.append(['   Instanz', 'Runden', 'Kompromisse', 'Variablen $L$', 'Klauseln $N$', 'Dichte $N/L$'])
tbll.append(['    3-k4-12 ', '3', '12', ' 4096', '1228120'])
tbll.append(['    3-k4-16 ', '3', '16', ' 5376', '1626619'])
tbll.append(['    3-k4-30 ', '3', '30', ' 9856', '3021481'])
tbll.append(['    3-k3-12 ', '3', '12', ' 4096', '1227940'])
tbll.append(['    3-k3-14 ', '3', '14', ' 4736', '1427202'])
tbll.append(['    3-k3-18 ', '3', '18', ' 6016', '1825395'])
tbll.append(['    3-k3-20 ', '3', '20', ' 6656', '2024600'])
tbll.append(['    3-k3-22 ', '3', '22', ' 7296', '2224391'])
tbll.append(['    3-k3-30 ', '3', '30', ' 9856', '3021481'])
tbll.append(['    3-k6-24 ', '3', '24', ' 7936', '2423194'])
tbll.append(['    3-k6-32 ', '3', '32', '10496', '3220723'])
tbll.append(['    3-k6p-20', '3', '20', ' 6656', '2025370'])
tbll.append(['    3-k6s-20', '3', '20', ' 6656', '2025228'])
tbll.append(['    3-k6s-22', '3', '22', ' 7296', '2224391'])
tbll.append(['    3-k6s-24', '3', '24', ' 7936', '2424008'])
tbll.append(['    3-k6s-30', '3', '30', ' 9856', '3021481'])
tbll.append(['    4-k6s-30', '4', '30', '13760', '4447760'])
tbll = [tbll[0]] + [_l + [str(round(ZZ(_l[4])/ZZ(_l[3]), 1))] for _l in tbll[1:]]

table_fh.write('\n')
table_fh.writelines(' & '.join(_l) + ' \\\\\n' for _l in tbll)

table_fh.close()

def print_time_stats(_text, _values):
    tt = sum(_values)
    apodos = _text + ': ' + str(tt.round()) + ' s = ' + str(round(tt/3600, 1)) + ' h'
    apodos += ', ' + str(len(_values)) + ' Messungen'
    print apodos

print '\n'

k5_vals = rt_2_k5_4_t + rt_2_k5_4 + rt_2_k5_10_t + rt_2_k5_10

k4_vals = rt_3_k4_12 + rt_3_k4_16 + rt_3_k4_30
print_time_stats('Rechenzeit k4', k4_vals)

k3_vals = rt_3_k3_12 + rt_3_k3_14 + rt_3_k3_18 + rt_3_k3_20 + rt_3_k3_20_t21 + rt_3_k3_20_sw1 + rt_3_k3_20_sw2 + rt_3_k3_20_sw3 + rt_3_k3_20_sw4 + rt_3_k3_20_sw6 + rt_3_k3_20_sw7 + rt_3_k3_22 + rt_3_k3_22_sw4 + rt_3_k3_30
print_time_stats('Rechenzeit k3', k3_vals)

k6s_vals = rt_3_k6s_20 + rt_3_k6s_20_sw4 + rt_3_k6s_22 + rt_3_k6s_22_sw4 + rt_3_k6s_24 + rt_3_k6s_24_sw4 + rt_3_k6s_30 + rt_3_k6s_30_sw4
print_time_stats('Rechenzeit k6s', k6s_vals)

k6p_vals = rt_3_k6p_30_sw4
print_time_stats('Rechenzeit k6p', k6p_vals)


print ''
ttimes = k5_vals + k4_vals + k3_vals + k6s_vals + k6p_vals
print_time_stats('Gesamtrechenzeit mit 31 Threads', ttimes)

print ''
print 'Boxplots ...'

def mk_boxplot(_title, _data, _labels, _fname):
    # fig = mplot.figure(1, figsize=(9, 6), tight_layout=True)
    # ax = fig.add_subplot(111)
    fig, ax = mplot.subplots(figsize=(8, 5), tight_layout=True)
    
    bp = ax.boxplot(_data, patch_artist=True, labels=_labels, showmeans=True)

    ax.set_title(_title, fontsize=13, verticalalignment='bottom')
    # ax.set_ylabel('Sekunden')
    ax.set_ylabel('Seconds')
    ax.yaxis.grid(True)

    # change outline color, fill color and linewidth of the boxes
    for _b in bp['boxes']:
        _b.set(color='green', linewidth=1)
        _b.set(facecolor='SeaGreen')
    # change color and linewidth of the whiskers and its caps
    for _w in bp['whiskers']:  _w.set(linestyle='-', linewidth=4, color='Green')
    for _c in bp['caps']:  _c.set(linewidth=2, color='Green')
    # change color and linewidth of the medians
    for _m in bp['medians']:  _m.set(color='PaleGreen', linewidth=2)
    # change the style of fliers and their fill
    for _f in bp['fliers']:  _f.set(marker='o', markerfacecolor='OliveDrab', alpha=0.7)
    # change symbol and size for arithmetic mean values
    for _m in bp['means']:  _m.set(marker='_', markersize=24, color='Orchid', mew=2)

    # mplot.savefig(_fname + '.png', dpi=300)
    mplot.savefig(_fname + '.svg')
    mplot.close()

titles_de = [
    u't  0',
    u'KPA 3 Runden, Schlüssel k4: var. Kompromissanzahl',
    u'KPA 3 Runden, Schlüssel k3: var. Kompromissanzahl',
    u'KPA 3 Runden, Schlüssel k3: 21 und 31 Threads',
    u'KPA-3-k3-20: Default, sw1, sw2, sw6, sw7',
    u'KPA-3-k3-20: Default, sw3, sw4',
    u'KPA 3 Runden, Schlüssel k3, 22 Kompromisse: Default und Schalter sw4',
    u'KPA 3 R., Schlüssel k3: Best Default und sw4 mit var. Kompromisszahlen',
    u'KPA 3 Runden, Schlüssel k6s, Default: var. Kompromisszahlen',
    u'KPA 3 Runden, Schlüssel k6s, 22 Kompromisse: Default und sw4',
    u't 10',
    u'KPA 3 R., Schlüssel k6s: Best Default und sw4 mit var. Kompromisszahlen',
    u'KPA 3 Runden, 30 Kompromisse, Default: Schlüssel k4, k3, k6s',
    u'KPA 3 Runden, Beste: Schlüssel k4, k3, k6s'
            ]

titles_en = [
    u't  0',
    u'KPA 3 rounds, key k4: variable no. of text pairs',
    u'KPA 3 rounds, key k3: variable no. of text pairs',
    u'KPA 3 rounds, key k3: 21 and 31 threads',
    u'KPA-3-k3-20: default, sw1, sw2, sw6, sw7',
    u'KPA-3-k3-20: default, sw3, sw4',
    u'KPA 3 rounds, key k3, 22 text pairs: default and switches sw4',
    u'KPA 3 r., key k3: best default and sw4 with variable no. of text pairs',
    u'KPA 3 rounds, key k6s, default: variable no. of text pairs',
    u'KPA 3 rounds, key k6s, 22 text pairs: default and sw4',
    u't 10',
    u'KPA 3 r., key k6s: best default and sw4 with variable no. of text pairs',
    u'KPA 3 rounds, 30 text pairs, default: keys k4, k3, k6s',
    u'KPA 3 rounds, best: keys k4, k3, k6s'
            ]

titles = titles_en

mylabels = [ '3-k4-12',  '3-k4-16',  '3-k4-30' ]
mydata =   [ rt_3_k4_12, rt_3_k4_16, rt_3_k4_30 ]
mk_boxplot(titles[1], mydata, mylabels, 'cms-bp-01')


mylabels = [ '3-k3-12',  '3-k3-14',  '3-k3-18',  '3-k3-20',  '3-k3-22',  '3-k3-30' ]
mydata =   [ rt_3_k3_12, rt_3_k3_14, rt_3_k3_18, rt_3_k3_20, rt_3_k3_22, rt_3_k3_30 ]
mk_boxplot(titles[2], mydata, mylabels, 'cms-bp-02')

mydata =   [ rt_3_k3_12[:-1], rt_3_k3_14, rt_3_k3_18[:-1], rt_3_k3_20[:-1], rt_3_k3_22, rt_3_k3_30 ]
mk_boxplot(titles[2], mydata, mylabels, 'cms-bp-02a')


mylabels = [ '3-k3-20 21 T', '3-k3-20 31 T' ]
mydata =   [ rt_3_k3_20_t21, rt_3_k3_20 ]
mk_boxplot(titles[3], mydata, mylabels, 'cms-bp-03')


mylabels = [ 'Default',     'sw1',             'sw2',             'sw6',             'sw7' ]
mydata =   [ rt_3_k3_20,    rt_3_k3_20_sw1,    rt_3_k3_20_sw2,    rt_3_k3_20_sw6,    rt_3_k3_20_sw7 ]
mk_boxplot(titles[4], mydata, mylabels, 'cms-bp-04')


mylabels = [ 'Default',     'sw3',             'sw4' ]
mydata =   [ rt_3_k3_20,    rt_3_k3_20_sw3,    rt_3_k3_20_sw4 ]
mk_boxplot(titles[5], mydata, mylabels, 'cms-bp-05')

mydata =   [ rt_3_k3_20[:-3],    rt_3_k3_20_sw3,    rt_3_k3_20_sw4[:-1] ]
mk_boxplot(titles[5], mydata, mylabels, 'cms-bp-05a')


mylabels = [ '3-k3-22',  '3-k3-22-sw4' ]
mydata =   [ rt_3_k3_22, rt_3_k3_22_sw4 ]
mk_boxplot(titles[6], mydata, mylabels, 'cms-bp-06')

mydata =   [ rt_3_k3_22[:-2],   rt_3_k3_22_sw4[:-1] ]
mk_boxplot(titles[6], mydata, mylabels, 'cms-bp-06a')


mylabels = [ '3-k3-22',  '3-k3-20-sw4',  '3-k3-22-sw4' ]
mydata =   [ rt_3_k3_22, rt_3_k3_20_sw4, rt_3_k3_22_sw4 ]
mk_boxplot(titles[7], mydata, mylabels, 'cms-bp-07')

mydata =   [ rt_3_k3_22[:-2], rt_3_k3_20_sw4[:-1], rt_3_k3_22_sw4 ]
mk_boxplot(titles[7], mydata, mylabels, 'cms-bp-07a')


mylabels = [ '3-k6s-20',  '3-k6s-22',  '3-k6s-24',  '3-k6s-30' ]
mydata =   [ rt_3_k6s_20, rt_3_k6s_22, rt_3_k6s_24, rt_3_k6s_30 ]
mk_boxplot(titles[8], mydata, mylabels, 'cms-bp-08')

mydata =   [ rt_3_k6s_20[:-1], rt_3_k6s_22[:-2], rt_3_k6s_24[:-2], rt_3_k6s_30[:-3] ]
mk_boxplot(titles[8], mydata, mylabels, 'cms-bp-08a')


mylabels = [ '3-k6s-22',  '3-k6s-22-sw4' ]
mydata =   [ rt_3_k6s_22, rt_3_k6s_22_sw4 ]
mk_boxplot(titles[9], mydata, mylabels, 'cms-bp-09')

mydata =   [ rt_3_k6s_22[:-2], rt_3_k6s_22_sw4 ]
mk_boxplot(titles[9], mydata, mylabels, 'cms-bp-09a')


mylabels = [ '3-k6s-24',  '3-k6s-20-sw4',  '3-k6s-22-sw4',  '3-k6s-24-sw4',  '3-k6s-30-sw4' ]
mydata =   [ rt_3_k6s_24, rt_3_k6s_20_sw4, rt_3_k6s_22_sw4, rt_3_k6s_24_sw4, rt_3_k6s_30_sw4 ]
mk_boxplot(titles[11], mydata, mylabels, 'cms-bp-11')

mydata =   [ rt_3_k6s_24[:-3], rt_3_k6s_20_sw4, rt_3_k6s_22_sw4, rt_3_k6s_24_sw4[:-3], rt_3_k6s_30_sw4[:-2] ]
mk_boxplot(titles[11], mydata, mylabels, 'cms-bp-11a')


mylabels = [ '3-k4-30',  '3-k3-30',  '3-k6s-30' ]
mydata =   [ rt_3_k4_30, rt_3_k3_30, rt_3_k6s_30 ]
mk_boxplot(titles[12], mydata, mylabels, 'cms-bp-12')

mydata =   [ rt_3_k4_30, rt_3_k3_30, rt_3_k6s_30[:-3] ]
mk_boxplot(titles[12], mydata, mylabels, 'cms-bp-12a')


mylabels = [ '3-k4-16',  '3-k3-20-sw4',  '3-k6s-30-sw4' ]
mydata =   [ rt_3_k4_16, rt_3_k3_20_sw4, rt_3_k6s_30_sw4 ]
mk_boxplot(titles[13], mydata, mylabels, 'cms-bp-13')

mydata =   [ rt_3_k4_16, rt_3_k3_20_sw4[:-1], rt_3_k6s_30_sw4[:-2] ]
mk_boxplot(titles[13], mydata, mylabels, 'cms-bp-13a')

